OriGen:Enhancing RTL Code Generation with Code-to-Code Augmentation and Self-Reflection

Recent studies have demonstrated the significant potential of Large Language Models (LLMs) in generating Register Transfer Level (RTL) code, with notable advancements showcased by commercial models such as GPT-4 and Claude3-Opus. However, these proprietary LLMs often raise concerns regarding privacy and security. While open-source LLMs offer solutions to these concerns, they typically underperform commercial models in RTL code generation tasks, primarily due to the scarcity of high-quality open-source RTL datasets. To address this challenge, we introduce OriGen , a fully open-source framework that incorporates self-reflection capabilities and a novel dataset augmentation methodology for generating high-quality, large-scale RTL code. Our approach employs a code-tocode augmentation technique to enhance the quality of open-source RTL code datasets. Furthermore, OriGen can rectify syntactic errors through a self-reflection process that leverages compiler feedback. Experimental results demonstrate that OriGen significantly outperforms other open-source alternatives in RTL code generation. It surpasses the previous best-performing open-source LLM by 12.8% and even exceeds GPT-4 Turbo in the pass@1 metric on the VerilogEval-Human benchmark. Moreover, OriGen exhibits superior capabilities in self-reflection and error correction, outperforming GPT-4 by 19.9% on a benchmark designed to evaluate self-reflection capabilities.

==> draw/draw.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "plt.rcParams.update({\n",
    "  'font.size': 12,\n",
    "  'lines.linewidth': 1.5,\n",
    "  'font.family': 'Arial',\n",
    "  'font.sans-serif': 'Arial',\n",
    "  'font.serif': 'Arial',\n",
    "  'mathtext.fontset': 'custom',\n",
    "  'mathtext.it': 'Arial:italic',\n",
    "  'mathtext.rm': 'Arial',\n",
    "  'axes.titlesize': 14,\n",
    "  'axes.labelsize': 14,\n",
    "  'legend.fontsize': 13,\n",
    "  'legend.title_fontsize': 14,\n",
    "  'legend.frameon': False,\n",
    "  'axes.formatter.use_mathtext': True,\n",
    "  'ytick.labelsize': 12,\n",
    "  'xtick.labelsize': 12,\n",
    "  'savefig.transparent': True\n",
    "})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = [\n",
    "    ['part1(10k)', 41.0, '5e-5'], ['part1(10k)', 44.2, '7e-5'],\n",
    "    ['part2(10k)', 39.1, '5e-5'], ['part2(10k)', 40.4, '7e-5'],\n",
    "    ['part3(10k)', 42.9, '5e-5'], ['part3(10k)', 41.7, '7e-5'],\n",
    "    ['part4(10k)', 42.9, '5e-5'], ['part4(10k)', 42.9, '7e-5'],\n",
    "    ['part5(10k)', 38.4, '5e-5'], ['part5(10k)', 38.4, '7e-5'],\n",
    "    ['part6(10k)', 42.3, '5e-5'], ['part6(10k)', 41.7, '7e-5'],\n",
    "    ['part7(30k)', 45.5, '5e-5'], ['part7(30k)', 47.4, '7e-5'],\n",
    "    ['part8(30k)', 46.1, '5e-5'], ['part8(30k)', 48.7, '7e-5']\n",
    "]\n",
    "data = pd.DataFrame(data, columns=['Groups', 'Pass@1', 'Learning Rate'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,4))\n",
    "ax = sns.barplot(data=data, x='Groups', y='Pass@1', hue='Learning Rate', palette='muted')\n",
    "# ax.bar_label(ax.containers[0], fmt='%.1f', fontsize=8)\n",
    "# ax.bar_label(ax.containers[1], fmt='%.1f', fontsize=8)\n",
    "plt.ylim([36, 50])\n",
    "plt.axvline(5.5, color='black', linewidth=0.5)\n",
    "plt.xticks(rotation=-40, ha='left')\n",
    "plt.legend(frameon=False, title='Learning Rate')\n",
    "# plt.subplots_adjust(bottom=0.2)\n",
    "plt.tight_layout()\n",
    "plt.grid(axis='y', alpha=0.3)\n",
    "sns.despine()\n",
    "# plt.savefig('Group-Pass1.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,3))\n",
    "cmap = sns.color_palette('muted')\n",
    "x = [0,10000, 30000, 50000, 60000, 80000,104000] \n",
    "y = [34.6,43.2, 47.4, 46.8, 48.1, 47.4, 51.4]\n",
    "plt.plot(x, y, '-o', color=cmap[0])\n",
    "for px, py in zip(x, y):\n",
    "    plt.annotate(str(py), (px, py), textcoords=\"offset points\", xytext=(0,10), ha='center')\n",
    "plt.xlabel('Dataset Size')\n",
    "def formatter(x, _pos):\n",
    "    if x == 0:\n",
    "        return '0'\n",
    "    else:\n",
    "        return f'{x/1000:.0f}k'\n",
    "plt.gca().xaxis.set_major_formatter(plt.FuncFormatter(formatter))\n",
    "plt.ylabel('Pass@1')\n",
    "sns.despine()\n",
    "plt.tight_layout()\n",
    "plt.grid(axis='y')\n",
    "plt.savefig('DatasetSize-Pass1.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = [\n",
    "    ['part1(10k)', 38.5, '3e-5'], ['part1(10k)', 41.0, '5e-5'], ['part1(10k)', 44.2, '7e-5'],\n",
    "    ['part2(10k)', 37.8, '3e-5'], ['part2(10k)', 39.1, '5e-5'], ['part2(10k)', 40.4, '7e-5'],\n",
    "    ['part3(10k)', 39.1, '3e-5'], ['part3(10k)', 42.9, '5e-5'], ['part3(10k)', 41.7, '7e-5'],\n",
    "    ['part4(10k)', 44.2, '3e-5'], ['part4(10k)', 42.9, '5e-5'], ['part4(10k)', 42.9, '7e-5'],\n",
    "    ['part5(10k)', 40.4, '3e-5'], ['part5(10k)', 38.4, '5e-5'], ['part5(10k)', 38.4, '7e-5'],\n",
    "    ['part6(10k)', 39.1, '3e-5'], ['part6(10k)', 42.3, '5e-5'], ['part6(10k)', 41.7, '7e-5'],\n",
    "    ['part7(30k)', 44.8, '3e-5'], ['part7(30k)', 45.5, '5e-5'], ['part7(30k)', 47.4, '7e-5'],\n",
    "    ['part8(30k)', 48.7, '3e-5'], ['part8(30k)', 46.1, '5e-5'], ['part8(30k)', 47.4, '7e-5']\n",
    "]\n",
    "data = pd.DataFrame(data, columns=['Groups', 'Pass@1', 'Learning Rate'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5, 4))\n",
    "ax = sns.barplot(data=data, x='Groups', y='Pass@1', hue='Learning Rate', palette='muted')\n",
    "# ax.bar_label(ax.containers[0], fmt='%.1f', fontsize=8)\n",
    "# ax.bar_label(ax.containers[1], fmt='%.1f', fontsize=8)\n",
    "plt.axvline(5.5, color='black', linewidth=0.5)\n",
    "plt.ylim([36, 50])\n",
    "plt.xticks(rotation=-40, ha='left')\n",
    "plt.legend(frameon=False, title='Learning Rate', ncols=2)\n",
    "# plt.subplots_adjust(bottom=0.2)\n",
    "plt.tight_layout()\n",
    "plt.grid(axis='y', alpha=0.3)\n",
    "sns.despine()\n",
    "# plt.savefig('Group-Pass1-2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> draw/draw2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "plt.rcParams.update({\n",
    "  'font.size': 12,\n",
    "  'lines.linewidth': 1.5,\n",
    "  'font.family': 'Arial',\n",
    "  'font.sans-serif': 'Arial',\n",
    "  'font.serif': 'Arial',\n",
    "  'mathtext.fontset': 'custom',\n",
    "  'mathtext.it': 'Arial:italic',\n",
    "  'mathtext.rm': 'Arial',\n",
    "  'axes.titlesize': 14,\n",
    "  'axes.labelsize': 14,\n",
    "  'legend.fontsize': 13,\n",
    "  'legend.title_fontsize': 14,\n",
    "  'legend.frameon': False,\n",
    "  'axes.formatter.use_mathtext': True,\n",
    "  'ytick.labelsize': 12,\n",
    "  'xtick.labelsize': 12,\n",
    "  'savefig.transparent': True\n",
    "})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[41. , 44.2],\n",
       "       [39.1, 40.4],\n",
       "       [42.9, 41.7],\n",
       "       [42.9, 42.9],\n",
       "       [38.4, 38.4],\n",
       "       [42.3, 41.7],\n",
       "       [45.5, 47.4],\n",
       "       [46.1, 48.7]])"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data = [\n",
    "    [41.0, 44.2],\n",
    "    [39.1, 40.4],\n",
    "    [42.9, 41.7],\n",
    "    [42.9, 42.9],\n",
    "    [38.4, 38.4],\n",
    "    [42.3, 41.7],\n",
    "    [45.5, 47.4],\n",
    "    [46.1, 48.7]\n",
    "]\n",
    "data = np.array(data)\n",
    "data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,4))\n",
    "cmap = sns.color_palette('muted')\n",
    "x = np.array([0, 1, 2, 3, 4, 5, 6.4, 7.4])\n",
    "sep = (x[5] + x[6]) / 2\n",
    "ticks = ['part1', 'part2', 'part3', 'part4', 'part5', 'part6', 'part7', 'part8']\n",
    "width = 0.3\n",
    "rg = np.linspace(-width / 2, width/2, 2)\n",
    "labels = ['5e-5', '7e-5']\n",
    "for i in range(data.shape[1]):\n",
    "    plt.bar(x + rg[i], data[:, i], width=width, color=cmap[i], label=labels[i])\n",
    "plt.axvline(sep, color='black', lw=0.5, ls='-')\n",
    "sns.despine()\n",
    "plt.ylim([36, 50])\n",
    "plt.legend(frameon=False, title='Learning Rate')\n",
    "plt.xticks(x, ticks)\n",
    "sec = plt.gca().secondary_xaxis('bottom')\n",
    "sec.set_ticks([x[0:6].mean(), x[6:].mean()], ['10k', '30k'])\n",
    "sec.tick_params('x', length=20, width=0)\n",
    "sec = plt.gca().secondary_xaxis('bottom')\n",
    "sec.set_ticks([sep], [])\n",
    "sec.tick_params('x', length=40, width=0.5)\n",
    "sec.set_xlabel('Dataset Parts')\n",
    "plt.ylabel('Pass@1')\n",
    "plt.tight_layout()\n",
    "plt.savefig('Group-Pass1.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = [\n",
    "    [38.5, 41.0, 44.2],\n",
    "    [37.8, 39.1, 40.4],\n",
    "    [39.1, 42.9, 41.7],\n",
    "    [44.2, 42.9, 42.9],\n",
    "    [40.4, 38.4, 38.4],\n",
    "    [39.1, 42.3, 41.7],\n",
    "    [44.8, 45.5, 47.4],\n",
    "    [48.7, 46.1, 47.4]\n",
    "]\n",
    "data = np.array(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeQAAAF/CAYAAACYD7p5AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAABRZUlEQVR4nO3deVxN+f8H8Ne9LbdUohKyVDTKMjKIbGFClCzZhuxTtrE2lpElEVnGZNCgGjuDQaPvoGxl7BLGNsMgYTDJtMjS+vn94eH+XGW03G4nXs/H4/5xP+dzznmfc+/t1dllQggBIiIiKlXy0i6AiIiIGMhERESSwEAmIiKSAAYyERGRBDCQiYiIJICBTEREJAEMZCIiIglgIBMREUkAA5mIiEgCGMhEREQSILlAfv78ObS0tCCTyVReenp6Kv0iIyPRtGlTlCtXDpaWlggMDATvAkpERGWVdmkX8LZLly4hNzcXP/30E6ysrJTtcvn//+9w8uRJdOvWDf369UNAQACOHz+OGTNmIDc3FzNmzCiFqomIiIpHJrWHS6xevRoTJkxAeno6dHR08u3j4uKC5ORknD17Vtk2bdo0/PDDD0hMTIS+vr6myiUiIlILye2yvnjxIurVq/fOMM7IyEBMTAw8PDxU2nv37o309HQcO3ZME2USERGplSQDWS6Xo2PHjjAwMICJiQlGjhyJp0+fAgBu376NzMxM1KlTR2U8GxsbAMCNGzfynW5GRgbS0tKUr9TUVDx+/JjHnYmISBIkFci5ubm4fPky/vrrL3h4eGD//v2YMWMGfvrpJ7i6uiI3NxcpKSkAgPLly6uMa2RkBABIS0vLd9qBgYEwNjZWvipUqABzc3Nl0BMRSc3o0aNLuwTSIEmd1CWEwN69e1GlShXY2dkBAJycnFClShUMHDgQUVFRyiCWyWT5TuPNk7/eNH36dPj4+Cjfp6WloUaNGmpeAiIi9fn7779LuwTSIEkFspaWFtq1a5en3c3NDQDw+++/w93dHUDeLeHXW7rGxsb5TluhUEChUKixWiIiIvWR1C7rv//+G6Ghobh//75K+4sXLwAAZmZmqF27NrS0tHDz5k2VPq/f16tXTzPFEhERqZGkAjkjIwMjRoxASEiISvv27dshl8vRpk0b6OnpwcnJCbt371Y5IWvnzp2oUKECmjVrpumyiYiIik1Su6xr1aqFQYMGYdGiRVAoFHB0dMTx48exYMECjBkzBra2tgCAmTNnokOHDujbty+GDx+OkydPYsmSJVi0aBGvQSYiojJJcjcGefnyJZYsWYJNmzbh7t27qFatGry9vTFlyhRoaWkp+4WHh8PPzw/Xr19HtWrV8NVXX+Hrr78u8HzS0tJgbGyM1NTUPGdsExFJQbdu3RAREVHaZZCGSC6QNYWBTERSx0D+uEjqGDIREdHHioFMREQkAQxkIiIiCWAgExERSQADmYiISAIYyERERBLAQCYiIpIABjIREZEEMJCJiIgkgIH8kRk6dChkMhliYmJKu5RisbKygpWVVanMOyYmBjKZLN9XuXLlYGlpCU9PzzxPJCusnJwcxMfHq6lqIpI6ST1cgqigli1bVtoloE2bNhgxYoRK27///ovffvsNW7duxYEDB3Dx4kVUq1at0NO+e/cuunbtCg8PD8yZM0dNFRORlDGQqUzq0aNHaZeAWrVqYeDAgXnax48fj7lz58LPzw/ffvstgoKCCj3t27dv4/Lly/Dw8FBHqURUBnCXNVEJ8Pb2BgD89ttvpVwJEZUVDGT6T2fPnoW7uztMTEygp6eHBg0aYOnSpcjJyVHpl5WVhW+//RYODg4wMjKCrq4uatasCW9vbyQmJir7vT7+umrVKnTq1AkKhQLVq1fH33//jXbt2qFBgwa4dOkSXF1dYWxsDENDQ3Tq1AmxsbEq83v7GPKcOXMgk8nw559/wtvbG1WqVIGenh4aNWqErVu35lmu69evo0+fPqhUqRIMDQ3h5uaGP/74A9ra2hg6dGix15uhoWG+7bdu3YK3tzesra2hUChgYGCAzz77DMHBwSrL0r59ewCAv78/ZDIZ7ty5oxy+detWODo6wsDAAIaGhnBycsL//ve/YtdMRKWLu6zpnSIiItC7d2/UqlULU6dOhaGhIQ4ePIjJkyfjxIkT2LVrF2QyGQCgb9++2LNnD4YOHQpvb2+8fPkS+/fvR1hYGBISEnDgwAGVaU+dOhVOTk5YsWIF7t+/rzzO+ujRIzg5OcHNzQ2LFy9GfHw8goKC0KFDB9y9exfGxsb/WbOrqyssLCzg6+uLjIwMLFu2DJ6enqhataoy5K5fv44WLVogKysL48aNQ5UqVfDzzz+jdevWyM3NVcu6Cw8PBwA0bdpU2Xbnzh04ODhAoVBg1KhRqF69Oh48eIDQ0FCMHTsWFStWxIABA+Dh4YGsrCwsWLAAPXv2hIeHBypVqgQAmDZtGhYvXoyOHTsiMDAQL1++xE8//YRu3bohKCgIEydOVEv9RFQKxEcqNTVVABCpqamlXYpGDRkyRAAQ0dHR/9nv2bNnwszMTDRu3Fi8fPlSZdjMmTMFALF9+3YhhBAXL14UAMS4cePyTMfBwUEAEE+ePBFCCBEdHS0AiJo1a4rnz5+r9G3btq0AIBYtWqTSPm/ePAFAhISEKNssLS2FpaWl8r2fn58AIFxdXUVubq6y/dixYwKAGDBggLLNzc1NyOVyERsbq2zLzs4WXbp0EQDEkCFD/nPdvF6GL774Qjx+/Fj5SkxMFNevXxfBwcGifPnywsjISNy9e1c53qRJkwQAERcXpzK9q1evCgDC3d09zzz8/PyUbWfOnBEAxJgxY1TGz8zMFO3btxe6urri3r17/1k7lS1vfifow8dd1pSvQ4cOISkpCb1798bTp0+RlJSkfPXr1w8AsHv3bgCAvb090tLSEBgYqDKNxMREVKhQAQCQnp6uMqxjx47Q19fPd95vnyjl4OAA4NXW8/t4enoqt9rzGzc1NRVRUVFwcXFR2XrV0tLCzJkz3zv9N23btg2VKlVSvszNzWFra4vx48ejZcuWOHHiBGrUqKHsv3TpUjx69AiNGzdWtuXm5iI7OxtA3nWU3/wAoF+/fiqfR2pqKvr164fMzEz8+uuvhVoGIpIO7rKmfF2/fh0A4OvrC19f33z7vHlcU6FQYNu2bTh48CBu376N27dv49GjR8pwfHtXcJUqVd4577eHKRQKAMhz3Loo4966dQvZ2dmws7PLM269evXeO/03derUCVOmTAEAPHv2DNu2bcO2bdvg6emJ4ODgPMeRZTIZsrKyMGfOHFy8eBHx8fG4efMmnj9/DiDvOnrb68+kbdu27+zz5mdCVBZ1mf57gfvuD7QvwUo0j4FM+XodYHPnzkWLFi3y7WNkZAQASEtLg7OzM+Li4tC6dWs0adIEgwYNgoODA5YtW4bNmzfnGVdb+91fPbm86Dtu3jduZmYmgP8P6je9a4v9XapWrYoOHToo33fv3h12dnaYM2cObt++jUOHDqnM58iRI3Bzc4Oenh4+//xzdO/eHQ0aNECrVq1QvXr1987v9WeyZ88elCtXLt8+NWvWLNQyEJF0MJApX9bW1gBehdSboQMAT58+RVRUFKpWrQoAWL58Oc6dO4fVq1dj5MiRKn0LsptZkz755BPl2dhvy6+tsGbPno3Y2Fjs3bsXEyZMwOrVq5XDRowYAX19fVy7dk1lS/7vv/8u0LRffyYWFhYqu9sB4ObNm/jzzz/feXY3EUkfjyFTvlxcXGBkZISgoCA8efJEZdj8+fPRp08f7Nu3DwCQlJQEAGjYsKFKv1OnTuHo0aMAoDxOWtpMTU3h7OyMyMhI/PHHH8p2IQSWLl1a7OnLZDKsXbsW5ubmWLNmDfbu3asclpSUBHNzc1SuXFllnEWLFgFQXUdaWloAVHdj9+7dGwDg5+ensvs+KysLw4YNg7u7e4HDnYikh1vIH6nvvvtOeZLQ24KCglChQgWsXLkSw4YNw6effooRI0bAwsICR44cwfbt29GsWTOMGTMGANCtWzcsX74cnp6eGDNmDIyNjXHu3Dls2LAB2trayMrKQkpKigaX7r8FBQWhZcuWaNGiBcaOHYsqVapgz549OHHiBAConBRWFK/DuGfPnvDy8sKVK1dgamqK7t27Y+PGjejZsydcXV3x/Plz7Nq1CydOnIBCoVBZR69DOyIiApaWlujZsyecnZ3x5Zdf4scff4SjoyP69esHhUKBzZs34+zZsxgzZozyJDYiKnsYyB+p/7qRxMKFC6Gvr4/BgwejZs2aWLx4Mb7//nu8fPkSlpaWmDlzJiZPngwDAwMAwOeff45t27Zh4cKFmDNnDhQKBSwtLREQEID69evD1dUVkZGReXazlpYGDRrg2LFj8PX1xfLly5Gbm4v27dtj+/bt6NatW77HlwurR48eGDJkCDZs2IBRo0bh559/RnBwMExNTbFr1y5ERkaiUqVK+PTTTxEdHY2QkBBs27YNd+/eRc2aNVGnTh34+Pjgxx9/xPjx42FlZQVnZ2eEhobC0dERISEh8PPzg7a2NurUqYOwsDAMHz5cDWuHiEqLTAghSruI0pCWlgZjY2OkpqaifPnypV0OadCjR49QuXLlPFvCJ0+eRKtWreDn58cHOpAkdOvWDREREaVdhkZ9zGdZ8xgyfXTat28PW1vbPJdRvT4b/F1nlRMRlSTusqaPzvDhwzF16lQ4OzujT58+0NLSQnR0NHbs2IGuXbuiU6dOpV0iEX2EJL+F7OHhke+D6ENDQ1G/fn0YGBigbt26CA4Oxke6950KacqUKdi0aRMyMzMxa9YsfP311/jjjz+wePFihIeHF/ukLiKiopD0FvLmzZsRHh4OS0tLlfawsDCMGDEC48aNQ/fu3XH06FGMGzcOL168wOTJk0upWipLBg4cmO+zjImISotkA/nBgwcYP358vncwWrt2LVq1aoXly5cDAJydnXHjxg0EBwczkImIqEyS7C5rLy8vdOrUCc7OznmGZWRk5HkMn5mZWZ4bWBAREZUVkgzksLAwxMXFYeXKlfkOnzRpEg4cOIDNmzcrn96zYcMGDBo06J3TzMjIQFpamsqLiIhIKiS3yzohIQE+Pj5Yt24dzMzM8u3Tp08fHDlyRCWAXVxcsGzZsndONzAwEP7+/uoul4iISC0ktYUshMDw4cPh6uqKXr16vbNf9+7d8fPPP2Px4sWIiYnB8uXLERsbiz59+rzzTOvp06cjNTVV+bp3715JLQYREVGhSWoLOTg4GJcuXcLly5eVN9p/HbDZ2dmQy+U4ffo0oqKiEBoaCi8vLwCvng9bq1YtdO3aFXv37kXXrl3zTFuhUKjllohEREQlQVKBvHPnTiQlJSkf6/cmHR0d+Pn5wdbWFgDQqlUrleGvH9p+9erVfAOZiIhIyiQVyGvWrMHTp09V2vz9/REXF4eIiAhYWFjgn3/+AQAcO3YMdevWVfZ7/aSe18+MJSIiKkskFcivt37fZGpqCl1dXeWTgiwsLNCrVy/4+PggOTkZzZs3x9WrVzFnzhw0btwYPXv21Fi9hbkJuiao60brFy5cwLRp03D27Fno6Oiga9euWLhwYZ7n+BaHh4cHwsPD87Q3adIE586dU9t81OWrOO/SLkFFcJPQYo1/586d9/7zGh0djXbt2hVrPkDZ+6yJSoukArmgtm7dioCAAKxevRqzZ89GzZo1MWzYMMyePRs6OjqlXV6ZdvXqVbRu3Ro1atSAv78/UlNTERQUhBMnTuD8+fMwNDRUy3yuXLkCJycneHurBp2pqalapk//rVKlSti0aVOe9hcvXmDcuHEwNzeHvb16/sHjZ01UMJIP5PXr1+dp09XVxdy5czF37lzNF/SBmzFjBnR1dXHs2DFUqlQJANC0aVO4ublh06ZNGD16dLHn8fLlS9y6dQuDBw/m7StLiYGBQb7rfsKECcjKysKWLVtQsWLFYs+HnzVRwUnqsicqfQqFAoMHD1aGMfD/J8xdunRJLfO4du0acnNzVc4BoNL3+++/Y8WKFRg6dCjatGmjlmnysyYqOAYyqdi+fTu+//57lbaLFy8CAGrWrKlsO3HiBDp06AAjIyMYGRmhU6dOOHv2bIHmceXKFQBAvXr1AADp6elqqJyKy9fXF+XKlUNAQIBKOz9rIs1gINM7PXjwALt27YKnpycsLCzw5ZdfAgCioqLQvn17pKWlYd68eZg5cybu3r0LJycnHDt27L3Tff1H+ocffoCJiQmMjIxgYWGhfFgIad758+exb98+jBo1SuWyQ37WRJoj+WPIVHrq1KmDZ8+eQS6XY9OmTTA3N0dubi5Gjx6NZs2a4ejRo9DS0gIAjB07Fo0aNcL48eNx4cKF/5zu6z/SN27cwJo1a/Dy5UusXbsWEyZMQFpaGmbOnFniy0aqVq1aBS0tLYwbN07Zxs+a3qUwVx0U94oAdZJ63Qxkyld2djZWr14NbW1t/Pjjj/D09MQ///wDJycnxMfHY8yYMUhOTlYZx93dHUFBQbh//36+j818bcCAAWjbti2mTp0KmUwGAPD09ESbNm0QEBCAUaNGvfM+5qR+z58/x08//YRu3bqpPHv8woUL/KyJNIiBTPnS1tZWnhXbt29ftG7dGrNmzUJwcDAAYMqUKZgyZUq+4967dw+mpqZITU1VaTc0NIShoWG+Z9vK5XJ4e3vj5MmTOHXqFNzd3dW8RPQuR44cwbNnz9CnTx+V9ps3bwLgZ02kKQxkei+5XI4+ffrg1KlTuHv3LgBg3rx5cHR0zLe/nZ0dtm/fjmHDhqm0+/n5Yc6cOe+cj7m5OQCe+KNp+/fvh66uLtzc3FTac3NzAfCzJtIUBjIpJSUlwdHREX379sWCBQtUhr2+pennn3+O2bNnw9DQEB06dFDpExsbi3///Rf6+vpwcXHBwYMHVYbXqlULL168gKOjI1q2bIlVq1apDP/zzz8B8Panmnby5Ek4ODigfPnyKu1WVlYAwM+aSENk4l3PK/zApaWlwdjYGKmpqXn+EBXUh3jrTFtbWzx9+hRXr15V3hgiNTUVDRs2hJaWFq5fvw5LS0vo6enh0qVLyjt3paWlwd7eHhkZGbh79y60td/9v56DgwNu3LiBq1evKo8/vp6Hrq4url+/DrlcWhcAfGi3znwtKysLhoaGGDFiBFasWJFn2Mf4WUtJt27dEBERUdpl5FGSJ0cV5u9qYf/m8aQuKlNWrVqFjh07olWrVhg5ciRevnyJNWvW4NGjR9i3bx90dHSwYsUK9O3bF40bN4aXlxf09PQQGhqKhIQEbNmy5T//QAPAihUr0KZNG7Rq1Qrjxo1Dbm4uQkJC8M8//yAqKop/oDXo7t27yMzMVLnG/DV+1kSaxUAuBnU9zEFKPv/8c0RGRsLf3x/ffPMNdHR00Lp1a+zYsUP5gI9evXrhwIEDmD9/PubNmwe5XI4GDRogIiKiQI++dHR0xKFDhzBnzhz4+flBLpfD0dERmzdvfuexytImpUs31OnJkycA8M69RB/jZ01UWhjIlEfHjh3RsWPH/+zj7OwMZ2fnIs+jbdu2iI6OLvL4pB7NmjXD+45a8bMm0gzuLyIiIpIABjIREZEEMJCJiIgkgIFMREQkAQxkIiIiCWAgExERSQADmYiISAIYyERERBLAQCYiIpIABjIREZEEMJCJiIgkgIFMREQkAXy4RDEkL3Ar7RJUVPTdq5bpNG7cGBcuXMjT3qtXL+zcuVMt8/Dw8EB4eHie9iZNmuDcuXNqmQcRUVnCQCYVubm5+OOPP+Dh4YGePXuqDLO0tFTbfK5cuQInJyd4e6s+MNzU1FRt8yAiKkskH8geHh44f/487ty5o9J++vRpTJ8+HWfPnoWhoSE6d+6MJUuWwNzcvHQK/UDcvHkTL1++RM+ePTFw4MASmcfLly9x69YtDB48uMTmQURU1kj6GPLmzZvz3a0ZFxeH9u3bw8DAAOHh4Vi0aBEOHDiAHj16aL7ID8yVK1cAAHXr1i2xeVy7dg25ubklOg8iorJGsoH84MEDjB8/HtWrV88zbMqUKWjUqBH27NmDTp06YejQoQgODsa9e/cQHx9fCtV+OK5cuQKZTAY7OzsIIfDs2bN8+504cQIdOnSAkZERjIyM0KlTJ5w9e7bA8wCAevXqAQDS09PVUzwRURkm2V3WXl5e6NSpE/T09BATE6Nsf/LkCWJiYrBhwwZoaWkp2z08PODh4VEKlX5Yrly5AmNjY4wbNw4///wz0tPTUatWLcyfPx9ffPEFACAqKgru7u5o1KgR5s2bh4yMDKxbtw5OTk44ePAg2rRp8955AMAPP/yALVu2IDk5GVWrVsU333yD8ePHl/gyEtGHodAn1rpYlEwhaiLJLeSwsDDExcVh5cqVeYZdunQJQgiYm5vD09MTRkZGMDQ0xMCBA5GcnPzOaWZkZCAtLU3lRXlduXIFKSkpePHiBTZt2oQff/wRhoaG6N+/PzZt2oTc3FyMHj0azZo1w6lTpzBx4kRMmzYNcXFxqFGjRoEC9XUg37hxA2vWrMHGjRtha2uLCRMmICAgoKQXkYhIkiS3hZyQkAAfHx+sW7cOZmZmeYY/fvwYADB8+HB06dIFv/zyC/766y9Mnz4dt27dwokTJyCX5/0/IzAwEP7+/iVef1k3ZswYaGtrY9SoUcq2/v37o0GDBpgyZQrq1auH+Ph4jBkzJs8/QO7u7ggKCsL9+/fzPdTw2oABA9C2bVtMnToVMpkMAODp6Yk2bdogICAAo0aNyvezJyL6kEkqkIUQGD58OFxdXdGrV698+2RmZgJ4db1qWFgYAMDZ2RkVKlRA//79cfDgQbi4uOQZb/r06fDx8VG+T0tLQ40aNUpgKcq2sWPH5mnT19fHoEGD4O/vj19//RXAq+P4U6ZMyXca9+7dg6mpKVJTU1XaDQ0NlXsz3iaXy+Ht7Y2TJ0/i1KlTcHd3V8PSEBGVHZIK5ODgYFy6dAmXL19GdnY2gFchDQDZ2dmQy+UwMjICAHTt2lVl3M6dOwMALl68mG8gKxQKKBSKkiz/g/b6cjJdXV0AwLx58+Do6JhvXzs7O2zfvh3Dhg1Taffz88OcOXPeOw+e5EVEHyNJBfLOnTuRlJSEqlWr5hmmo6MDPz8/9O3bF8CrY8JvysrKAvBqa46KJj4+Hm5ubvD09MSMGTNUhv35558AgHbt2gF4tbXboUMHlT6xsbH4999/oa+vDxcXFxw8eFBleK1atfDixQs4OjqiZcuWWLVqVb7zsLa2VudiERGVCZIK5DVr1uDp06cqbf7+/oiLi0NERAQsLCxQtWpVWFlZYdu2bRg3bpyyX0REBAC89wxfejdLS0s8efIEoaGhGD9+vHJvxN27d7F+/Xq0b98eTZs2RdWqVbF8+XJ4eXnB0NAQwKtDAH379kVGRgbu3r2LqlWr5vuPFfBqK3vr1q2YMWOG8lhzamoqvv/+e9jY2KBZs2aaWWAiIgmRVCDb2trmaTM1NYWuri6aNm2qbFuyZAn69u2Lfv36wcvLC3/++Sd8fX3Rq1cvfPbZZ5os+YMil8sRHByMPn36oFWrVvDy8kJqaiqCg4Ohra2N4OBg6OjoYMWKFejbty8aN24MLy8v6OnpITQ0FAkJCdiyZQu0tf/7a7VixQq0adMGrVq1wrhx45Cbm4uQkBD8888/iIqKyvekPCKiD52kArmgevfujYiICMydOxfu7u4wMTHBqFGjNH7JjLoe5iAlvXv3xu7duxEYGIipU6dCX18f7dq1Q2BgIOzs7AC8esjEgQMHMH/+fMybNw9yuRwNGjRAREREnmP7+XF0dMShQ4cwZ84c+Pn5QS6Xw9HREZs3b37ncWkiog+d5AN5/fr1+bZ37dq1QH/8qfB69uyZ58ESb3N2doazs3OR59G2bVtER0cXeXwiog8N9w0SERFJgOS3kImIqOQV6jaUEr8FZVnFLWQiIiIJYCATERFJAAOZiIhIAhjIREREEsBAJiIikgAGMhERkQQwkImIiCSAgUxERCQBDGQiIiIJYCATERFJAAOZiIhIAhjIREREEsBAJiIikgA+7YmI6APUZfrvheq/1aiECqEC4xYyERGRBDCQiYiIJICBTEREJAEMZCIiIgko1Eldv/32W5Fm4uTkVKTxiIiIPhaFCuTPP/8cQohCzyQnJ6fQ4xAREX1MChXIJ06cQM+ePfHPP/+gf//++OSTT0qqLiIioo9KoQK5efPmOHr0KBwdHXHp0iWsW7cOOjo6JVUbERHRR6PQJ3V98sknCAsLw5UrVxAUFFQSNREREX10inSWdc+ePdGlSxeEhoYiKytL3TURERF9dIp82dPevXvx119/lfguaw8PD1hZWRW7DxERkZRJ+l7WmzdvRnh4OCwtLYvVp6z7Ks67wH2Dm4SWYCVUHIW9t/D+QPsSqoSIpKjEbwySnp6OzMzMQo/34MEDjB8/HtWrVy9WHyIiorKgWIF87NgxeHl5oXXr1qhXrx6cnZ0xf/58JCYmKvtcv34dTZo0wcOHDws1bS8vL3Tq1AnOzs7F6kNERFQWFCmQk5OT0aVLF7Rr1w6xsbGoV68eunXrBlNTUyxcuBC1a9dGSEgIAKBmzZpISUmBs7Mznj17VqDph4WFIS4uDitXrixWnzdlZGQgLS1N5UVERCQVhT6GnJSUhGbNmuHly5eIiopChw4dVIY/e/YMfn5++Oqrr/D333/D398fR48eRePGjfH1119j9erV/zn9hIQE+Pj4YN26dTAzMytyn7cFBgbC39+/YAtJRESkYYXeQvby8sKzZ88QGxubJ4wBwMDAAN9++y2CgoIQEBCAqKgo1KpVCwEBAVi7di0SEhLeOW0hBIYPHw5XV1f06tWryH3yM336dKSmpipf9+7dK/C4REREJa1QgXz69GlERERg+fLlqFatGtzc3DB37lxERUUhOTlZpe/YsWPh5OSEwMBAAIC3tzf09fWxcePGd04/ODgYly5dwrJly5CdnY3s7GzlvbOzs7ORm5tboD75USgUKF++vMqLiIhIKgq1y3rz5s2oXr06+vXrBwCIjo5GZGSkcriNjQ0cHR3RrFkzfPbZZ9DV1cXJkycBvApEV1dXREdHY9asWflOf+fOnUhKSkLVqlXzDNPR0YGfnx9iYmLe22fOnDmFWSwiIqJSV+iHS/To0UP5/smTJ3BxccGZM2dQr149yOVybN++HZs3bwbwavfymzfsqFu3Lo4fP/7O6a9ZswZPnz5VafP390dcXBwiIiJgYWGB/v37v7cPERFRWVOoQL5//z6sra2V7+fOnYs7d+7gypUryic/PXv2DKtWrcLs2bNRs2ZNhIb+/40qKleujH///fed07e1tc3TZmpqCl1dXTRt2vSd4xWkDxERkZQV6hhyWloaTExMlO/XrVuHiRMnqjyG0cDAAJMnT0ZERATu3r0LPT29/5+ZXF6k5ykTERF96AoVyMbGxnjy5InyfXZ29jv7dujQAZ07d8aUKVOUbYmJiahYsWKhCly/fj3u3LlT7D5ERERSVqhAtrOzQ1xcnPJ9x44dsXz5ciQlJeXbv1KlSoiNjVW+v3nzJmrVqlXEUomIiD5chQrk9u3bY9++fXj+/DkAYN68eUhLS0OzZs2wa9culUuOzpw5g59++gl16tRRtkVGRqJ58+ZqKp2IiOjDUahAHjp0KJ49e4Zvv/0WwKvLnPbu3YucnBz07dsXJiYmaNGiBRo0aIBWrVrh+fPnWLBgAQAgKioKiYmJhbqZBxER0ceiUIFsbW2NsWPHIiAgAL/99hsAoEWLFrhy5QoWLlwIGxsbXL16FQ8ePEDnzp1x7NgxdOnSBVlZWZg4cSKaNGmCFi1alMiCEBERlWWFvpf1okWLcP78eXTr1g2rVq1C//79YWRkhClTpqicwPXa8+fP0a9fP8THx+PMmTNqKZqIiOhDU+h7Wevo6GD//v1wc3ODp6cnevTogZiYmDy3rMzMzMTu3bvRrFkzHDp0CDt27IC9PR+4TkRElJ8iPX5RX18fW7Zswb59+5CcnAxnZ2cYGxujSZMmaNu2LRo1aoQKFSqgd+/eqFy5MmJjY9GtWzd1105ERPTBKPQu6zd17twZnTt3xoMHDxAZGYk7d+4gMTERFSpUwOjRo9GlSxfUrFlTXbUSERF9sIoVyK9ZWFhg+PDh6pgUERHRR0ktgfzw4UPl05fi4+OxatUq6OjowMvLS+Xe10RERJS/YgVycnIy3NzckJWVhdjYWKSkpKBFixZITEwEAKxevRqnT59Wudc1ERER5VWkk7pe8/f3x5kzZ9CuXTsAwMaNG5GYmIgFCxbg8OHD0NXVxbx589RRJxER0QetWFvI//vf/+Dl5YUlS5YAAPbu3YuKFSti6tSpkMvlGDVqFEJCQtRSKBER0YesWIH8999/K+9NnZmZiePHj6NTp06Qy19teNeoUeM/n39MpAnJC9wK3Lei794SrKRwClP3TBeLQk07uEno+zsRkUYVa5e1mZkZUlJSAADHjx/Hixcv0KFDB+Xw27dvw9zcvFgFEhERfQyKFcifffYZ1q5di3PnziEgIAByuRzu7u4AgNjYWKxZs4b3riYiIiqAYgXyvHnz8ODBAzRv3hwxMTEYNmwYatasiSNHjqB58+bIycnBzJkz1VUrERHRB6tYx5AbNWqEuLg47N69GzVq1EDv3r0BvHoso7e3N3x8fGBra6uWQomIiD5kxb4xiLW1Nb7++muVtpo1a2LNmjXFnTQREdFHo1i7rAEgMTER+/fvV77fs2cPmjVrhlatWiE8PLy4kyciIvooFGsL+dq1a2jdujUsLCzQpUsX3Lx5E3369AEAKBQK9OnTB5GRkSpnXhMREVFexdpCnjt3LnJzczF37lwAr+7UlZOTg4MHD+Lhw4f49NNPlTcNISIioncrViAfPXoU48ePh4eHBwAgMjISNWrUQNu2bWFoaIghQ4YgNjZWLYUSERF9yIoVyMnJyahVqxYAICUlBefPn0f79u2Vww0NDZGZmVm8ComIiD4CxQrk6tWrIyEhAQAQFRUFIQQ6deqkHB4bG4tq1aoVr0IiIqKPQLFO6mrXrh1WrFgBAwMDBAcHQ19fH66urkhNTUVISAjWr1+PsWPHqqtWIqISUZj7hgPSuuc5fTiKtYW8cOFCWFpaYurUqbh//z6WLl0KY2Nj/P7775g2bRrq168PX1/fYhXo4eEBKysrlTYhBEJCQtCwYUMYGhqiVq1amDhxItLS0oo1LyIiotJSrC1kMzMzxMbG4sKFC6hatSosLF49caZBgwbYsmULevbsCT09vSJPf/PmzQgPD4elpaVK+5IlS+Dr64spU6bA2dkZN2/exKxZs3DlyhUcPHgQMpmsOItFRESkccW+U5dcLkeTJk1U2kxMTNC/f/9iTffBgwcYP348qlevrtKem5uLwMBAjBw5EoGBgQCADh06wNTUFH379kVcXByaNm1arHkTERFpWrED+d69e9i1axfS09ORm5urbM/OzkZKSgoOHDiAP//8s9DT9fLyQqdOnaCnp4eYmBhle1paGgYOHIgvvvhCpX+dOnUAALdu3WIgExFRmVOsQD58+DBcXV2RnZ0NIQRkMhmEEACg3G38ejd2YYSFhSEuLg5Xr17F5MmTVYZVqFABK1asyDPO7t27AbzaXZ6fjIwMZGRkKN/zeDMREUlJsU7qCgwMhK6uLlauXIng4GDIZDLs2bMHmzZtQtOmTaGvr4/jx48XapoJCQnw8fHBDz/8ADMzswKNc/LkSSxatAg9evRA/fr131mrsbGx8lWjRo1C1UVERFSSihXI58+fh7e3N0aPHo0vv/wScrkcOjo68PT0RHR0NKpUqaK8rWZBCCEwfPhwuLq6olevXgUa59ixY3B1dUXt2rXx448/vrPf9OnTkZqaqnzdu3evwHURERGVtGIFcnp6unIXsa6uLmrVqoVLly4BAMqVK4ehQ4fi2LFjBZ5ecHAwLl26hGXLliE7O1u5Kxx4dUz6zWPUALBt2zZ07NgRlpaWOHz4MExMTN45bYVCgfLly6u8iIiIpKJYgWxiYqJyLNba2hrXrl1TvrewsMCDBw8KPL2dO3ciKSkJVatWhY6ODnR0dLBx40YkJCRAR0dHZWt7yZIlGDBgABwdHfHbb7+hSpUqxVkUIiKiUlWsk7ocHR2xefNmjBo1Cnp6erC1tcX//vc/5OTkQEtLC5cvX4aRkVGBp7dmzRo8ffpUpc3f3x9xcXGIiIhQniC2Zs0aTJ06FX379sWmTZugq6tbnMUgIiIqdcUK5IkTJ6JDhw6wsbHBpUuX4OnpieXLl6Njx46wtbXF2rVr0b179wJPz9bWNk+bqakpdHV1lZcyPXr0CJMmTYKlpSXGjRuH8+fPq/SvXbs2KlWqVJzFIiIi0rhi38v6559/RkBAACpUqAAHBwfMnz8fM2fORExMDGxsbLBo0SJ11QoA2LdvH168eIGEhAS0adMmz/B169Zh6NChap0nfTy+ivMuVP/gJqElVAlJWWG+J/yOUEEVOZBTU1ORnZ2Nnj17omfPnsr26dOnY9CgQXjy5Anq168Pbe3i3Xtk/fr1Ku+HDx+O4cOHF2uaREREUlPok7oOHjwIe3t7mJiYwNzcHDY2Nti4caNKn+rVq8Pe3r7YYUxERPSxKFRinjp1Cm5ubsjJyUH9+vWhpaWFP//8E8OGDcOLFy8wcuTIkqqTiIjog1aoLeQlS5agYsWKOHfuHC5duoQLFy7gxo0baNSoEebNm1dSNRIREX3wChXIZ86cwVdffYXPPvtM2VajRg0EBATg4cOHuH37ttoLJCIi+hgUKpCTkpLyPJsYAOzt7SGEwMOHD9VWGBER0cekUIGclZUFHR2dPO0KhQIAVJ6mRERERAVXrFtnEhERkXowkImIiCSg0BcKHzt2DNnZ2Spt6enpAIADBw7g/v37ecYZPHhwEcsjIiL6OBQ6kENCQhASEpLvsCVLlqi8F0JAJpMxkImIiN6jUIHs5+dXUnUQERF91BjIpSB5gVvhRnCxKJlCiIhIMnhSFxERkQQwkImIiCSAgUxERCQBDGQiIiIJYCATERFJAAOZiIhIAhjIREREEsBAJiIikgAGMhERkQQwkImIiCSAgUxERCQBhX7aE1FBfBXnXaj+wU1CS6gSKq4u038vVP/9gfYlVAnRh41byERERBLAQCYiIpIAyQeyh4cHrKys8rRHRkaiadOmKFeuHCwtLREYGAghhOYLJCIiUgNJB/LmzZsRHh6ep/3kyZPo1q0b6tati927d2PQoEGYMWMGFixYUApVEhERFZ9kT+p68OABxo8fj+rVq+cZ5u/vj0aNGmHTpk0AgM6dOyMrKwsLFy6Ej48P9PX1NV0uERFRsUh2C9nLywudOnWCs7OzSntGRgZiYmLg4eGh0t67d2+kp6fj2LFjmiyTiIhILSQZyGFhYYiLi8PKlSvzDLt9+zYyMzNRp04dlXYbGxsAwI0bN/KdZkZGBtLS0lReREREUiG5QE5ISICPjw9++OEHmJmZ5RmekpICAChfvrxKu5GREQC8M2gDAwNhbGysfNWoUUO9hRMRERWDpAJZCIHhw4fD1dUVvXr1yrdPbm4uAEAmk+U7XC7Pf5GmT5+O1NRU5evevXvqKZqIiEgNJHVSV3BwMC5duoTLly8jOzsbAJSXMmVnZ0Mul6NChQoA8m4JP336FABgbGyc77QVCgUUCkUJVU5ERFQ8kgrknTt3IikpCVWrVs0zTEdHB35+fvjmm2+gpaWFmzdvqgx//b5evXoaqZWIiEidJBXIa9asUW7pvubv74+4uDhERETAwsICenp6cHJywu7duzF58mTlruudO3eiQoUKaNasWWmUTkREVCySCmRbW9s8baamptDV1UXTpk2VbTNnzkSHDh3Qt29fDB8+HCdPnsSSJUuwaNEiXoNMRERlkqRO6iqozz//HLt27cL169fRo0cPbNmyBUuWLMGUKVNKuzQiIqIikdQWcn7Wr1+fb3vPnj3Rs2dPzRZDRERUQsrkFjIREdGHhoFMREQkAQxkIiIiCWAgExERSQADmYiISAIYyERERBLAQCYiIpIABjIREZEEMJCJiIgkQPJ36iLpSF7gVvDOLhYlVkeX6b8Xqv9WoxIqhCStMN8TfkdICriFTEREJAEMZCIiIglgIBMREUkAA5mIiEgCGMhEREQSwEAmIiKSAAYyERGRBDCQiYiIJICBTEREJAEMZCIiIglgIBMREUkA72WtJrxvLhERFQe3kImIiCSAW8hEpFaFeSrYzEI8FSy4SWhRyiEqM7iFTEREJAEMZCIiIgmQXCDn5ORg4cKFsLGxgb6+Puzt7bF58+Y8/UJDQ1G/fn0YGBigbt26CA4OhhCiFComIiIqPskFsq+vL2bPng1vb2/8+uuv6NChAwYNGoStW7cq+4SFhWHEiBFwdnZGREQE+vTpg3HjxmHp0qWlWDkREVHRSeqkrvT0dKxYsQKTJk3CtGnTAADOzs6Ii4vDihUrMGDAAADA2rVr0apVKyxfvlzZ58aNGwgODsbkyZNLrX4iIqKiklQg6+np4dSpU6hSpYpKu66uLtLS0pTvMzIy8vQxMzPDkydPNFInERGRukkqkLW1tWFvbw8AEELgn3/+wbp163Do0CGEhv7/JQ+TJk3CsGHDsHnzZri7u+P06dPYsGEDBg8e/M5pZ2RkICMjQ/n+zYAnIiIqbZIK5Ddt3boVAwcOBAC4urqiX79+ymF9+vTBkSNHMGjQIGWbi4sLli1b9s7pBQYGwt/fv8TqJSIiKg7JndT1WvPmzXH06FGEhITg/PnzaNmyJV6+fAkA6N69O37++WcsXrwYMTExWL58OWJjY9GnT593nmk9ffp0pKamKl/37t3T5OIQERH9J8luIdvY2MDGxgZOTk6oXbs2nJ2dsWvXLlhbWyMqKgqhoaHw8vICALRt2xa1atVC165dsXfvXnTt2jXP9BQKBRQKhaYXg4iIqEAktYWcmJiIDRs2IDExUaXdwcEBAHDv3j0kJCQAAFq1aqXSp23btgCAq1evaqBSIiIi9ZLUFnJ6ejqGDh2K+fPnw9fXV9keGRkJALC3t1eeXX3s2DHUrVtX2efEiRMAAGtraw1WXPbxKVVERNIgqUCuVasWBg8ejLlz50JLSwsODg44d+4cAgIC4OLigs6dO0Mmk6FXr17w8fFBcnIymjdvjqtXr2LOnDlo3LgxevbsWdqLQUREVGiSCmQACAkJQZ06dbB27Vr4+fmhatWqmDBhAmbOnAmZTAbg1RnYAQEBWL16NWbPno2aNWti2LBhmD17NnR0dEp5CYiIiApPcoGsUCgwY8YMzJgx4519dHV1MXfuXMydO1eDlREREZUcSZ3URURE9LFiIBMREUkAA5mIiEgCGMhEREQSwEAmIiKSAAYyERGRBDCQiYiIJICBTEREJAEMZCIiIglgIBMREUkAA5mIiEgCGMhEREQSwEAmIiKSAAYyERGRBDCQiYiIJICBTEREJAEMZCIiIglgIBMREUkAA5mIiEgCGMhEREQSwEAmIiKSAAYyERGRBDCQiYiIJICBTEREJAEMZCIiIglgIBMREUkAA5mIiEgCJBfIOTk5WLhwIWxsbKCvrw97e3ts3rw5T7/Tp0+jffv2MDAwQOXKlTFkyBAkJiaWQsVERETFJ7lA9vX1xezZs+Ht7Y1ff/0VHTp0wKBBg7B161Zln7i4OGUYh4eHY9GiRThw4AB69OhReoUTEREVg3ZpF/Cm9PR0rFixApMmTcK0adMAAM7OzoiLi8OKFSswYMAAAMCUKVPQqFEj7NmzB1paWgCA8uXLY8KECYiPj4e1tXWpLQMREVFRSCqQ9fT0cOrUKVSpUkWlXVdXF2lpaQCAJ0+eICYmBhs2bFCGMQB4eHjAw8PjndPOyMhARkaG8n1ycjIA4Pr16zA0NCx27dkZ6QXum6aTVahpZ6ZnFrjvH3/8Uahpl1TdhakZKFzdhakZYN35KYt1S+W7DZRs3W96+vRpkcfn55aXpj63/NSpU0cls/IlJCo3N1c8fPhQLFiwQMhkMhEWFiaEEOLIkSMCgIiMjBQDBgwQhoaGwsDAQHh6eop///33ndPz8/MTAPjiiy+++OJL469r1669N/dkQggBCdqyZQsGDhwIAHB1dcX27dthaGiIHTt2oF+/frCwsECXLl3Qv39//PXXX5g+fTrs7Oxw4sQJyOV5D42/vYWcnZ2Na9euwcTEBDKZTGPL9S7p6elo1qwZzp49q5Ytdk1h3ZpTFmsGWHdxjBkzBj/88EOpzFsKy18UUq27IFvIktpl/abmzZvj6NGjuH79OmbPno2WLVvi7NmzyMx8tcuhSZMmCAsLA/DqOHOFChXQv39/HDx4EC4uLnmmp1AooFAoVNpat25d8gtSQK93ydva2qJ8+fKlXE3BsW7NKYs1A6y7OIyMjFC3bt1SmbcUlr8oymrdgIQD2cbGBjY2NnByckLt2rXh7OyMXbt2wcjICADQtWtXlf6dO3cGAFy8eDHfQCYiIpIySV32lJiYiA0bNuS5ntjBwQEAcO/ePXzyyScAoLL7GQCysl4d3NfX19dApUREROolqUBOT0/H0KFDlbuiX4uMjAQA2Nvbo27durCyssK2bdtU+kRERAAA2rRpo5li1UyhUMDPzy/PbnWpY92aUxZrBlh3WVVWl7+s1g0Akjupa8iQIdi+fTv8/f3h4OCAc+fOISAgAC1btsT+/fshk8mwc+dO9O3bF3369IGXlxf+/PNP+Pr6wsXFBTt37iztRSAiUotu3bopNzbowye5QM7IyMC3336LjRs3IiEhAVWrVsXAgQMxc+ZMlf94fv31V8ydOxeXLl2CiYkJPD09ERAQUCb/KyIiyg8D+eMiuUAmIqJXGMgfF0kdQyYiIvpYMZDLgLK6E4N1a1ZZrLss1gyU3brVpawuv9TrZiBL3IkTJ/Jcc/2miIgISdxp7G351f306VNMnToVNjY2MDAwQIMGDRAcHIzc3NxSqjKv/OpOSkqCt7c3LCwsYGhoCGdnZ8TGxpZShfl73/fk6dOnsLS0xNChQzVX1HvkV3NkZCRkMlme1+v7DEjBu9b1+vXr8emnn0JPTw9WVlbw9/dHTk5OKVRYst5e/jlz5uT7mb1+HT16tBSr/X/5fW7Pnj3DlClTYGVlBSMjI7Ro0QKHDx8upQolfGMQeiU0NBRXr17Nd9jhw4eVT8CSmvzq7t+/P06fPg1/f3/Y2dkhOjoaEyZMwL///otZs2aVUqWq3q47NzcX3bt3x507d7Bw4UJUrlwZQUFBaN++PS5cuKC8Lr60/df3BAAmTZqEu3fvarCi98uv5osXL6JixYrYt2+fSnuFChU0WNl/y6/u4OBgjB07FpMnT8b333+PU6dOwd/fHxkZGViwYEEpVVoy3l5+Ly+vPP8wZWRk4IsvvkDVqlXRrFkzTZeYr/w+t5EjRyI8PBwLFixAvXr1sGbNGnTu3BnHjh2Do6OjxmtkIJdBT58+xYIFC7BkyRIYGxvj2bNnpV3Se50/fx579+7Fjh070KdPHwCvbnmanJyMxYsXY+bMmZLc0o+OjsbJkyexb98+dOnSBcCra93NzMywdu1aBAYGlnKF77dv3z7s2LEDxsbGpV3Ke128eBH29val8sewqJ49e4bp06djypQpWLx4MQDg888/R3JyMg4dOvTBBfLbqlevjurVq6u0TZo0Cenp6di1a5dkb9b04sULbNu2DdOnT8eECRMAAO3bt4e1tTXWrFlTOt/BIj+OiZQsLS3FjBkzxKRJk0TFihVFxYoVxcCBA0VSUpKyT2hoqGjSpIkoV66c0NPTE/b29mL79u3K4evWrRNaWloiNDRUVKlSRVSrVk307t1b5Wkh69atE0IIERQUJCpVqiRWr16tfIqV1OuOi4sTI0aMEE+ePFGpYdmyZQKAePTokSTrTk9PFydOnBBZWVnKcbOyskS5cuXEpEmTJLu+X/v333+FhYWFWLVqlbC0tBRDhgyRdM22trZi4sSJhaqxtOvevXu3ACASEhKKXffb3N3dizReaXzXXrt48aKQy+ViyZIlkq47JSVFyGQysXjxYpUa6tevX+T1XlwMZDWwtLQUFSpUEA4ODuKXX34RISEhwsTERDRt2lTk5OSIlStXCrlcLubOnSuio6PFzp07hYODg9DW1lb+iNetWycACGtra/Hrr7+KdevWiZs3bwpXV1dRpUoVcerUKZGYmCiEEOLmzZvi2bNnQghR7EDWZN35cXJyEubm5iInJ0fydWdlZYnr16+L/v37C319fXHp0iXJr29PT0/h7OwscnNzixzImqr52bNnQi6XC3d3d9GwYUOho6MjatasKZYsWSJyc3MlW/fs2bOFsbGxOHfunGjTpo3Q1dUVlStXFnPmzCnU9zo/xQnk0vptd+zYUdjY2Kj8EyvVur28vES1atXEyZMnRXJysvj2228FAJWA1yQGshpYWlqKihUripSUFGVbeHi4ACB+/fVX4ePjI6ZOnaoyTlxcnAAgtm7dKoT4/y9RaGioSr8hQ4YIS0vLd867uIFcWnULIcTSpUsFALFs2bIyUbeXl5fyP+zZs2cXKSQ0Wffu3buFoaGhiI+PV86/KIGsqZpPnTolAAg7Ozvx888/i0OHDolx48YJmUwmfH19JVv36NGjhYGBgTA3NxcLFiwQR44cEd98842Qy+V55lFYxQnk0viNXLx4Md9xpFr3gwcPROPGjVW2nufOnVuk2tWBx5DVxN3dXeUYXbdu3aCjo4Njx45h6dKlAIDU1FT89ddfuHHjhvJMvtePk3zt008/1VzRKL26v//+e0yePBn9+/fH+PHjy0TdI0aMwMCBA3HkyBEEBgbi4cOHCAkJkWTdjx8/xqhRo7BkyRJYWVkVqsbSqtnOzg779++Hg4MDTE1NAbw6z+DFixf49ttvMXXq1EIdB9dU3ZmZmXj27Bnmzp0LHx8fAK+ORSYnJ2PZsmWYOXOm8il1mlQav5GVK1fC3NwcgwcPlnzdiYmJaN68OXR0dLBp0yZUq1YN+/btg7+/PwwMDJSfpSYxkNXEwsJC5b1cLoepqSmSk5Nx69YtjBw5EkeOHIGOjg7s7OzQsGFDAHmvi6tcubLGagY0X3dubi6mTJmC7777Dp6enli/fn2RTuYqjfX9+qljbdu2hRACAQEBmD17dp4TWqRQ9+jRo1GvXj18+eWXyM7OVrYLIZCdnQ0tLa0Cr3dN1VyhQoV8L29yc3NDWFgY/vjjj0KdaKOpuv/rkbBr1qzBtWvX0Lx58wLXrS6a/o3k5OTgl19+Qb9+/aCrqyv5usPCwnDv3j3cuHFDebVE+/btAQDTp0/HkCFDlP8YagqvQ1aTJ0+eqLzPyclBUlISzM3N4ebmhsTERJw5cwbPnj3D77//junTp5dSpao0WXdmZiZ69+6N7777DhMnTsSmTZugrV20/wk1VffVq1exbt26PO0ODg4QQuD+/fuSrHvXrl2IiYmBrq4udHR0oKOjg4SEBGzcuBE6OjqFujZUUzXHxcVh9erVef6wvnjxAgBgZmZWqOlpqm6pPhJW03+TTp8+jaSkJPTt27dY09FU3QkJCTA3N89z6WLbtm2RmZmJmzdvFnkZioqBrCaRkZEqu0z27NmD7OxsfPrpp7h+/Tq+/PJLODg4KANo//79APDem2JoaWmVXNHQbN1DhgzBL7/8gqCgIAQFBRXrMidN1X3mzBkMHz4cJ0+ezDN/hUIBOzs7SdYdGxub51W1alV07doVsbGxaNKkieRq/v333zF69GhER0ertG/fvh01a9aEtbV1gWvWZN2dO3eGTCbDTz/9pNIeEREBU1NT1K1bt1B1q4um/yadOXMG2traxb7uWFN129nZ4fHjx7h+/bpK+4kTJyCXy2FpaVms5SiS0jl0/WGxtLQUMplMuLi4iL1794rVq1eLihUrChcXFyGEEFZWVsLGxkbs3LlTHD58WEydOlXo6uoKAGL58uVCiP8/EeH1CTiv+fj4CD09PbFv3z7x4MGDPPMu7kldmqr7l19+EQBEt27dxKlTp/K8Xr58Kcm609PTRd26dUXNmjXF+vXrRVRUlBgzZoyQyWRiwYIFkl3f75p/UU7q0uS6trOzExYWFmLt2rVi//79YuDAgUImk4kdO3ZItm4hhBg3bpzQ0tISs2fPFocOHRITJ04UAMSKFSsKVffbinNSl6a/a0OHDhV16tQp2oKWQt2pqamiVq1awtraWmzYsEEcPnxYfPPNN0JbW1uMGzeuWMtRVAxkNbC0tBT9+/cXY8aMEYaGhqJy5cpi0qRJ4vnz50KIV2cetm3bVhgaGgpTU1PRpk0bERkZKezs7ESfPn2EEO/+El2+fFnY2dkJHR0dERgYmGfexQ1kTdU9aNAglTMZ3369Pb5U6hZCiIcPH4rhw4eLatWqCYVCIRo1aiQ2bNgg6fX9rvkXJZA1WfODBw/EsGHDlOu6SZMmIjw8vFA1l0bdOTk5YvHixaJ27dpCV1dX2NraFvlM4zcVJ5A1/V3r0qWLaN68edEWtJTqfvDggRg8eLAwMzMT5cqVE/b29iIkJKTQV1CoCx+/qAZWVlZo164d1q9fX9qlFArr1qyyWHdZrBkou3W/raiPXyyry19W61YXHkMmIiKSAAYyERGRBHCXNRGRRBV1lzWVTdxCJiIikgAGMhERkQQwkImIiCSAgUxERCQBDGQiIiIJYCATERFJAAOZiIhIAhjIRIV07949VKhQATExMSrt169fh5ubG4yNjWFqaoovv/wSKSkpyuGvn/18584djdZLpAk5OTlYuHAhbGxsoK+vD3t7e2zevFmlD38j/61oD6Ml+kglJCTAxcUFqampKu0pKSlwdnaGhYUFNm3ahH/++QdTp07FvXv3cODAgVKqlkhzfH19ERQUhHnz5qFp06bYt28fBg0aBLlcjgEDBvA3UgAMZKICyM3NxYYNGzB58uR8h69atQrJycm4cOECKlWqBACoXr06XF1dcfz4cbRu3VqT5RJpVHp6OlasWIFJkyZh2rRpAABnZ2fExcVhxYoVGDBgAH8jBcBd1kQFcOnSJYwePRpDhgzBpk2b8gyPiopCmzZtlH9oAMDFxQVGRkbYt29fvtNMSUlBo0aNYGVl9dHuoqMPg56eHk6dOgUfHx+Vdl1dXWRkZADgb6QgGMhEBVCzZk3cvHkT3333HcqVK5dn+B9//IE6deqotMnlclhbW+PGjRt5+qenp6NLly5ITk5GdHQ0rKysSqp0ohKnra0Ne3t7VK5cGUIIPHr0CIGBgTh06BC++uorAPyNFAR3WRMVgImJCUxMTN45PCUlBeXLl8/TbmRkhLS0NJW2ly9folu3brh//z6OHj0Ka2trtddLVFq2bt2KgQMHAgBcXV3Rr18/APyNFAQDmUgNhBCQyWT5tsvlqjuiBg0ahHPnzuHHH39ErVq1NFUikUY0b94cR48exfXr1zF79my0bNkSZ8+e5W+kALjLmkgNjI2N8/yXD7za7WZsbKzSdv/+fTRt2hT+/v5IT0/XVIlEGmFjYwMnJyd4e3tjy5YtuHz5Mnbt2sXfSAEwkInUwNbWFjdv3lRpy83NRXx8POrVq6fSHh4ejg0bNuDhw4fw9fXVZJlEJSIxMREbNmxAYmKiSruDgwOAV9fu8zfyfgxkIjXo1KkTjh49isePHyvboqKi8PTpU3Tq1Emlb5UqVVCvXj18/fXXCA4OxqlTpzRdLpFapaenY+jQoQgLC1Npj4yMBADY29vzN1IQgogKJTo6WgAQ0dHRyrbHjx8LMzMzYW9vL3bv3i1CQ0NFxYoVRZcuXZR91q1bJwCI+Ph4IYQQz58/F1ZWVqJevXoiIyNDw0tBZYG7u3tpl1BggwcPFgqFQixcuFAcPnxYLFq0SBgZGQkXFxeRm5vL30gBcAuZSA3MzMwQHR0NMzMzeHp6YsaMGejTpw+2b9/+znH09fWxcuVKXLt2DfPnz9dgtUTqFxISglmzZmHt2rVwdXXFqlWrMGHCBOzZswcymYy/kQKQCSFEaRdBRER5devWDREREaVdBmkIt5CJiIgkgIFMREQkAQxkIiIiCWAgExERSQADmYiISAIYyERERBLAQCYiIpIABjIREZEEMJCJiIgkgIFMRCRR/fv3L+0SSIN460wiIiIJ4BYyERGRBDCQiYiIJICBTEREJAEMZCIiIglgIBMREUkAA5mIiEgCGMhEREQSwEAmIiKSAAYyERGRBDCQidRkzpw5kMlkKi8tLS0YGRmhQYMG+Oabb/DkyZNizyc1NRWPHz9WQ8Xq8/DhQzx79uy9/d5eP2+uo0aNGmHu3Ll4/vx5idQoxfVG9Cbt0i6A6EMzYsQItGnTBgCQk5ODlJQUnD59GkuWLMGGDRvw22+/4ZNPPinStA8cOICBAwdix44daNeunRqrLrpNmzZhzJgxuHz5MgwMDN7b38zMDEFBQcr3Qgikp6dj//798PPzw5EjR3DkyBHI5erbXpDieiN6GwOZSM1atGiBgQMHqrRNmDABQ4cOhZubG7p27YqrV69CW7vwP7+TJ09Kbivv8OHDSE9PL3B/AwODPOsHAEaPHo3u3bsjIiIC4eHh6NWrl9pqlOJ6I3obd1kTaYiLiwt8fHxw48YNbN68ubTLkaTBgwcDAH777bdSroRI8xjIRBr05ZdfAgD27Nmj0h4TE4Pu3bujcuXK0NHRQcWKFeHs7IxDhw4p+7Rr1w7+/v4AgPbt28PKyko57NatW/D29oa1tTUUCgUMDAzw2WefITg4WGU+OTk5mDt3Lj799FMYGBigQoUKaN++Pf73v//lqfX69evo378/zM3NoVAo8Mknn2DWrFl48eKFso+VlRU2bNgAALC2ti727mAtLS0AQHZ2trLt6dOnmD17Nho2bAgDAwMoFArUrl0bX3/9tcqW+fr16yGTybBt2zY0a9YMCoUCdnZ2cHR0fOd6Cw4ORtOmTVG+fHkYGRnB0dER69evL9YyEBUVd1kTaVCdOnWgr6+PuLg4ZVt4eDh69+4Ne3t7TJs2DeXLl8eVK1cQFhaGLl264ObNm7C0tMSMGTNgYmKC8PBw+Pr6wsHBAQBw584dODg4QKFQYNSoUahevToePHiA0NBQjB07FhUrVsSAAQMAAD4+Pli5ciVGjBiBCRMmIDU1FatXr0b37t3x66+/wtXVFQBw9uxZdOjQAeXLl8dXX30Fc3NznDp1CvPnz8ehQ4cQHR0NPT09LFu2DN999x2OHTuGoKAg1K9fv1jr58CBAwCAZs2aAXgVzM7Ozvj9998xcuRIjB8/Hk+fPsWOHTvw3Xff4enTpwgJCVGZhre3N3r06IEvv/wS6enpaNiwIVatWpVnvQUFBcHHxwdffPEFvL29kZmZifXr12PYsGF48eIFRo8eXaxlISo0QURq4efnJwCIdevW/We/atWqCX19feX7zz77TFSpUkWkp6er9AsODhYAxNKlS/PMIzo6Wtk2adIkAUDExcWpjH/16lUBQLi7uyvbDAwMRJcuXVT63bt3T9SuXVv4+/sLIYTIzc0V9evXFzVq1BBPnjxR6RsWFiYAiEWLFinbhgwZIgCI+Pj4/1xuIYQAIGrUqCEeP36sfCUmJoorV64If39/IZfLRZ06dcSLFy+EEELs2bMnzzoQQojMzExhYWEhjIyMlG3r1q0TAESzZs1Ebm6uSv/81lv9+vVF3bp1Vfqlp6eLBg0aiJEjR753WYjUjVvIRBqWmZmp8v7s2bNISUlROUM5IyMDMpkMAN57wtTSpUsxbdo0VK5cWdmWm5ur3O375vg1atRATEwMvv32W/Tu3RtWVlaoXr06bt68qexz+fJlXL16FaNGjUJubi6SkpKUw7p27Qo9PT3s3r0bU6dOLcLSA/fu3UOlSpXytMvlcnTp0gWrVq2Cnp4eAKBbt2548uRJnrO3Hz16BBMTEzx8+DDPdNzd3ZXr7r/UqFEDBw4cwKxZs+Dp6Qk7OzsYGBjg8uXLRVououJiIBNpUHZ2NlJSUmBhYaFs09bWRnx8PObNm4fr168jPj4et2/fRk5ODoBX4fpfZDIZsrKyMGfOHFy8eBHx8fG4efOm8nreN8f/8ccf0bdvX0yZMgVTpkxB7dq10alTJ3zxxRdwcnIC8OrYMQCsXr0aq1evzneed+7cKfI6qFy5sspJbXK5HOXLl4etrS2MjIzy9NfV1UVYWBiOHz+O27dv49atW3jy5AlkMhmEEHn6V6lSpUB1LFu2DN27d0dAQAACAgJQrVo1dOzYEb169YKbm1uBQp1InRjIRBp08eJFZGVloWnTpsq2wMBA+Pr6wsrKCm3atEG7du3QsGFDZGdno3v37u+d5pEjR+Dm5gY9PT18/vnn6N69Oxo0aIBWrVqhevXqKn1btmyJ27dv48iRI4iMjER0dDRWr16NVatWwcfHB0uXLlX+I/DVV1+hR48e+c5TR0enyOtAT08PHTp0KFDfv//+G23atMH9+/fRtm1btG7dGiNHjoSjoyNGjRqFY8eO5RmnoJeT2dra4tq1azh+/Dj279+PI0eOYNOmTVi/fj08PDywa9euQi0XUXExkIk06PWWYe/evQG82n07Y8YMODk54eDBg9DV1VX23bJlS4GmOWLECOjr6+PatWsqW4d///23Sr+XL1/i0qVLMDExQefOndG5c2cAQHx8PDp27Ihly5bBz88P1tbWynHeDs7c3Fzs2rULtWrVKsRSF52fnx/i4+MRGRkJFxcXlWH57a4uqOzsbFy+fBk6OjpwcnJS7h1ITExE9+7dsXv3bly5cgUNGjQoVv1EhcHLnog05OjRo/jhhx9Qr149ZSA/efIEQgjY2dmphPHz58+xfPlyAKqXAL2+LOjN3dBJSUkwNzdXOYYMAIsWLVIZPykpCS1atMC4ceNU+llbW6NatWrK21g2bdoUVlZWWL9+PW7duqXSNyQkBH379sXatWv/syZ1eX38umHDhirtu3btUh73fnP9vMvbNWZnZ6Ndu3YYMGAAsrKylP3Mzc1Rp04dAAXf0iZSF37jiNTs1KlTyj/mubm5SE5OxqlTp7Br1y6Ym5tj9+7dyuH169eHjY0N1q5dC319fXz66ad48OAB1q9fr9wCTElJUU77deiuWrUKDx48wMCBA9G9e3ds3LgRPXv2hKurK54/f45du3bhxIkTUCgUyvGrV68OLy8vhISEoHPnznB3d4dcLkdUVBR+++03jB07VnnyVGhoKLp27YomTZpg1KhRqF27NmJjY7F27VrUrl0bs2bNylPTkiVL4OLi8s7d3EXRvXt37NmzB507d4aXlxd0dXVx9OhRbN++Hfr6+njx4gVSUlJgZmb2n9PJb71988038PX1RZs2bfDFF1+gXLlyOHXqFDZt2oSuXbvCzs5ObctBVCClfZo30Yfi9aU1b75kMpkwMjISjRs3FjNnzhRJSUl5xrt586bo1auXMDc3F/r6+qJ27dpiyJAh4vbt26JatWrCxsZG2Tc1NVV07txZ6OnpiQoVKoj09HTx9OlTMWnSJFGzZk2hUChE9erVRZcuXURMTIwYMGCAkMvlIiEhQQghRFZWlvjuu++Evb29KF++vChXrpxo3LixWLFihcjJyVGp68KFC6J3796iUqVKQldXV9SqVUuMGzdOPHz4UKXf3bt3RYsWLYSurq745JNP/nMdARCWlpaFWq/BwcGibt26Qk9PT1SqVEk4OjqKsLAwsWbNGgFAbNq0SQjx/5c95XfZWX7r7fU4zZo1EyYmJkKhUIh69eqJefPmKS+7ItIkmRD5nKZIREREGsVjyERERBLAQCYiIpIABjIREZEEMJCJiIgkgIFMREQkAQxkIiIiCWAgExERSQADmYiISAIYyERERBLAQCYiIpIABjIREZEEMJCJiIgk4P8Ad5STmx8pszUAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,4))\n",
    "cmap = sns.color_palette('muted')\n",
    "x = np.array([0, 1, 2, 3, 4, 5, 6.4, 7.4])\n",
    "sep = (x[5] + x[6]) / 2\n",
    "ticks = ['part1', 'part2', 'part3', 'part4', 'part5', 'part6', 'part7', 'part8']\n",
    "width = 0.5\n",
    "rg = np.linspace(-width / 2, width/2, data.shape[1])\n",
    "labels = ['3e-5', '5e-5', '7e-5']\n",
    "for i in range(data.shape[1]):\n",
    "    plt.bar(x + rg[i], data[:, i], width=width/(data.shape[1]-1), color=cmap[i], label=labels[i])\n",
    "plt.axvline(sep, color='black', lw=0.5, ls='-')\n",
    "sns.despine()\n",
    "plt.ylim([36, 50])\n",
    "plt.legend(frameon=False, title='Learning Rate', ncols=2)\n",
    "plt.xticks(x, ticks)\n",
    "sec = plt.gca().secondary_xaxis('bottom')\n",
    "sec.set_ticks([x[0:6].mean(), x[6:].mean()], ['10k', '30k'])\n",
    "sec.tick_params('x', length=20, width=0)\n",
    "sec = plt.gca().secondary_xaxis('bottom')\n",
    "sec.set_ticks([sep], [])\n",
    "sec.tick_params('x', length=40, width=0.5)\n",
    "sec.set_xlabel('Dataset Parts')\n",
    "plt.ylabel('Pass@1')\n",
    "plt.tight_layout()\n",
    "plt.savefig('Group-Pass1-2.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

